Theoretical prediction of presupernova neutrinos and their detection

Almost 30 years have passed since the successful detection of supernova neutrinos from SN 1987A. In the last decades, remarkable progress has been made in neutrino detection technique, through which it may be possible to detect neutrinos from a new source, pre-supernova (pre-SN) neutrinos. They are emitted from a massive star prior to core bounce. Because neutrinos escape from the core freely, they carry information about the stellar physics directly. Pre-SN neutrinos may play an important role in verifying our understanding of stellar evolution for massive stars. Observations of pre-SN neutrinos, moreover, may serve as an alarm regarding a supernova explosion a few days in advance if the progenitor is located in our vicinity, enabling us to observe the next galactic supernova. In this review, we summarize the current status of pre-SN neutrino studies from both of the theoretical and observational points of view.

==> compile.sh <==
#!/bin/bash
 
basename=$1 # 引数からファイル名を受取る
filename=${basename%.*} # 拡張子を取った名前
pdfflag=1
dviflag=1
 
if [ -a ${filename}.tex ]; then
    # tex -> dviファイル
    platex ${filename}.tex
else
    echo "ファイル：${filename}.tex が存在しません"
    dviflag=0
    pdfflag=0
fi
 
if [ -a ${filename}.dvi ]; then
	# dvi -> pdfファイル
    dvipdfmx ${filename}.dvi
elif [ $dviflag != 0 ]; then
    echo "${filename}.dvi が作成できていないようです．"
    pdfflag=0
fi
 
if [ -a ${filename}.pdf ]; then
	    # pdfファイルを開く
    evince ${filename}.pdf
elif [ $pdfflag != 0 ]; then
    echo "${filename}.pdf が開けません．"
fi
